Nearly optimal exploration-exploitation decision thresholds

While in general trading off exploration and exploitation in reinforcement learning is hard, under some formulations relatively simple solutions exist. In this paper, we first derive upper bounds for the utility of selecting different actions in the multi-armed bandit setting. Unlike the common statistical upper confidence bounds, these explicitly link the planning horizon, uncertainty and the need for exploration explicit. The resulting algorithm can be seen as a generalisation of the classical Thompson sampling algorithm. We experimentally test these algorithms, as well as $\epsilon$-greedy and the value of perfect information heuristics. Finally, we also introduce the idea of bagging for reinforcement learning. By employing a version of online bootstrapping, we can efficiently sample from an approximate posterior distribution.

==> src/ActionValueEstimate.h <==
/* -*- Mode: C++; -*- */
/* VER: $Id: test_GreedyOptimal.c,v 1.5 2006/03/16 13:02:57 olethros Exp $*/
// copyright (c) 2004 by Christos Dimitrakakis <dimitrak@idiap.ch>
/***************************************************************************
 *                                                                         *
 *   This program is free software; you can redistribute it and/or modify  *
 *   it under the terms of the GNU General Public License as published by  *
 *   the Free Software Foundation; either version 2 of the License, or     *
 *   (at your option) any later version.                                   *
 *                                                                         *
 ***************************************************************************/

#ifndef ACTION_VALUE_ESTIMATE
#define ACTION_VALUE_ESTIMATE

#include <cmath>
#include <vector>

#include "SampleEstimator.h"

/** An Estimate of actions.
 */
class ActionValueEstimate
{
 public:
    /// Destroy
    virtual ~ActionValueEstimate() {}
    /// Update estimates when observing reward r after action a is taken
    virtual void Observe (int a, float r) = 0;
    /// Get the mean reward of action a
    virtual float GetMean (int a) = 0;
    /// Sample an action i with probability p(q[i] > q[j])
    virtual int Sample () = 0;
    /// Sample the action with maximum mean
    virtual int GetMax () = 0;
    /// Sample an action i with probability p(q[i] > q[j])
    virtual float Sample (int a) = 0;
    /// Reset estimates
    virtual void Reset () = 0;
};


/** A point estimate of actions
 */
class PointEstimate : public ActionValueEstimate
{
 public:
    std::vector<float> q;
    int n_actions;
    float alpha;
    PointEstimate(int n_actions, float alpha)
    {
        this->n_actions = n_actions;
        this->alpha = alpha;

        q.resize(n_actions);
        Reset();
    }
    /// Reset
    virtual void Reset() {
        for (int i=0; i<n_actions; i++) {
            q[i] = drand48();
        }
    }
    /// Destroy
    virtual ~PointEstimate() {}
    /// Update estimates when observing reward r after action a is taken
    virtual void Observe (int a, float r)
    {
        q[a] += alpha * (r - q[a]);
    }
    /// Get the mean reward of action a
    virtual float GetMean (int a)
    {
        return q[a];
    }
    /// Sample an action i with probability p(q[i] > q[j])
    virtual int Sample()
    {
        return GetMax();
    }
    /// Sample the action with maximum mean
    virtual int GetMax()
    {
        int arg_max = 0;
        float max = q[0];
        for (int i=1; i<n_actions; i++) {
            if (q[i] > max) {
                arg_max = i;
                max = q[i];
            }
        }
        return arg_max;
    }
    virtual float Sample(int a)
    {
        return q[a];
    }
};

/** A population estimate of actions
 */
class PopulationEstimate : public ActionValueEstimate
{
public:
    std::vector<SampleEstimator> q;
    std::vector<float> s;
    int n_actions;
    PopulationEstimate(int n_actions, int n_members, float alpha)
    {
        this->n_actions = n_actions;
        q.resize(n_actions);
        s.resize(n_actions);
        for (int i=0; i<n_actions; i++) {
            q[i].SetNumberOfEstimates (n_members);
            q[i].SetLearningRate (alpha);
            q[i].Reset();
        }
    }

    virtual void Reset()
    {
        for (int i=0; i<n_actions; i++) {
            q[i].Reset();
        }
    }

    /// Destroy
    virtual ~PopulationEstimate() {}

    /// Update estimates when observing reward r after action a is taken
    virtual void Observe (int a, float r)
    {
        q[a].Observe(r);
    }

    /// Get the mean reward of action a
    virtual float GetMean (int a)
    {
        return q[a].GetMean();
    }
    /// Sample an action i with probability p(q[i] > q[j])
    virtual int Sample()
    {
        for (int i=0; i<n_actions; i++) {
            s[i] = q[i].Sample();
        }
        int arg_max = 0;
        float max = s[0];
        for (int i=1; i<n_actions; i++) {
            if (max < s[i]) {
                max = s[i];
                arg_max = i;
            }
        }
        return arg_max;
    }
    /// Sample the action with maximum mean
    virtual int GetMax()
    {
        int arg_max = 0;
        float max = q[0].GetMean();
        for (int i=1; i<n_actions; i++) {
            float m = q[i].GetMean();
            if (max < m) {
                max = m;
                arg_max = i;
            }
        }
        return arg_max;
    }
    virtual int GetSecondMax()
    {
        int arg_max = GetMax();
        int arg_max2 = 0;
        float max;
        if (arg_max==0) {
            max = q[1].GetMean();
        } else {
            max = q[0].GetMean();
        }
        for (int i=0; i<n_actions; i++) {
            if (i!=arg_max){
                float m = q[i].GetMean();
                if (max < m) {
                    max = m;
                    arg_max2 = i;
                }
            }
        }
        return arg_max2;
    }

    virtual float Sample(int a)
    {
        return q[a].Sample();
    }


    virtual float GetMemberValue(int a, int i)
    {
        return q[a].x[i];
    }

    /// Get a simple estimate of P(q_i - q_j > delta)
    virtual float GetProbability(int i, int j, float delta)
    {
        float P = 0.0f;
        int N = q[i].N;
        for (int n=0; n<N; n++) {
            if (q[i].x[n] - q[j].x[n] > delta) {
                P += 1.0f;
            }
        }
        return P / (float) N;
    }
};

class AverageEstimate
{
public:
    float Ex;
    int N;
    float init;
    AverageEstimate ()
    {
        init = 1.0f;
        Reset();
    }

    AverageEstimate (float init)
    {
        this->init = init;
        N = 0;
        Reset();
    }

    void Reset() {
        Ex = init;
        N = 0;
    }

    void Observe (float X)
    {
        float fN = (float) N;
        Ex = (Ex*fN + X)/(fN + 1.0);
        N++;
    }

    float GetMean()
    {
        return Ex;
    }

    int GetN()
    {
        return N;
    }
};



/** Action value estimate for E3
 */
class ActionValueE3Estimate : public ActionValueEstimate
{
 public:
    float epsilon;
    float T;
    int n_actions;
    int n_visits;
    std::vector<AverageEstimate> q;
    ActionValueE3Estimate (int n_actions, float epsilon, float T)
    {
        this->epsilon = epsilon;
        this->T = T;
        this->n_actions = n_actions;
        q.resize(n_actions);
        Reset();
    }
    /// Destroy
    virtual ~ActionValueE3Estimate() {}
    /// Update estimates when observing reward r after action a is taken
    void Observe (int a, float r)
    {
        q[a].Observe(r);
        n_visits++;
    }

    /// Get the mean reward of action a
    virtual float GetMean (int a)
    {
        return q[a].GetMean();
    }

    /// Sample an action i with balance wandering
    virtual int Sample () 
    {
        float m_known = pow(T*((float) n_actions)/epsilon, 4.0);
        //float m_known = T*((float) n_actions)/epsilon;
        if (n_visits<(int) m_known) {
            // Do balanced wandering
            int arg_min = 0;
            int min = q[0].GetN();
            for (int i=1; i<n_actions; i++) {
                int n = q[i].GetN();
                if (min > n) {
                    min = n;
                    arg_min = i;
                }
            }
            return arg_min;
        }

        // Be greedy
        return GetMax();
    }

    /// Sample the action with maximum mean
    /// Sample the action with maximum mean
    virtual int GetMax()
    {
        int arg_max = 0;
        float max = q[0].GetMean();
        for (int i=1; i<n_actions; i++) {
            float m = q[i].GetMean();
            if (max < m) {
                max = m;
                arg_max = i;
            }
        }
        return arg_max;
    }

    /// Sample from an action i  - currently returns mean;
    virtual float Sample (int a)
    {
        return q[a].GetMean();
    }
    /// Reset estimates
    virtual void Reset ()
    {
        n_visits = 0;
        for (int i=0; i<n_actions; i++) {
            q[i].Reset();
        }
    }
};



#endif


==> src/Policy.h <==
/* -*- Mode: C++; -*- */
/* VER: $Id: test_GreedyOptimal.c,v 1.5 2006/03/16 13:02:57 olethros Exp $*/
// copyright (c) 2004 by Christos Dimitrakakis <dimitrak@idiap.ch>
/***************************************************************************
 *                                                                         *
 *   This program is free software; you can redistribute it and/or modify  *
 *   it under the terms of the GNU General Public License as published by  *
 *   the Free Software Foundation; either version 2 of the License, or     *
 *   (at your option) any later version.                                   *
 *                                                                         *
 ***************************************************************************/

#ifndef POLICY_H
#define POLICY_H

#include <vector>
#include <cstdlib>
#include <cstdio>
#include <cmath>

#include "SampleEstimator.h"
#include "ActionValueEstimate.h"

/** A general policy
 */
class Policy
{
public:
    /// Destructor
    virtual ~Policy() {}
    /// Select an action according to this policy
    virtual int SelectAction() = 0;
    virtual void Reset() = 0;
    virtual void Observe(int a, float r) = 0;
};



/** A greedy policy
 */
class EpsilonGreedyPolicy : public Policy
{
public:
    int n_actions;
    float epsilon;
    ActionValueEstimate* estimator;

    /// Create a new e-greedy policy
    EpsilonGreedyPolicy(int n_actions, float epsilon, ActionValueEstimate* estimator)
    {
        this->n_actions = n_actions;
        this->epsilon = epsilon;
        this->estimator = estimator;
    }

    /// Reset
    virtual void Reset() {
        estimator->Reset();
    }
    virtual void Observe(int a, float r)
    {
        estimator->Observe(a, r);
    }
    /// Destroy
    virtual ~EpsilonGreedyPolicy() {}
    
    /// Select action: randomly with probability epsilon, otherwise greedily
    virtual int SelectAction()
    {
        if (drand48()<epsilon) {
            return rand()%n_actions;
        }
        return estimator->GetMax();
    }
};


/** An optimal policy.

This policy is optimistically optimal.
*/
class PopulationOptimalPolicy : public Policy
{
 public:
    int n_actions;
    PopulationEstimate* estimator;
    float gamma;
    PopulationOptimalPolicy(int n_actions, PopulationEstimate* estimator, float gamma)
    {
        this->n_actions = n_actions;
        this->estimator = estimator;
        this->gamma = gamma;
    }
    /// Reset
    virtual void Reset() {
        estimator->Reset();
    }
    virtual void Observe(int a, float r)
    {
        estimator->Observe(a, r);
    }
    virtual ~PopulationOptimalPolicy() {}
#if 0
    virtual int SelectAction()
    {
        int s = estimator->Sample();
        int best = estimator->GetMax();
        
        float delta = estimator->Sample(s) - estimator->Sample(best);
        float q_j = estimator->GetMean(best);
        if (gamma > (q_j - delta) / q_j) {
            return s;
        } else {
            return best;
        }

    }
#else
    virtual int SelectAction()
    {
        int j = estimator->GetMax();
        float q_j = estimator->GetMean(j);
        int a = j;
        float U_max = -1;
        //float factor = gamma / (1.0f - gamma); // oops, wrong
        float factor = 1.0f / (1.0f - gamma);
        for (int i=0; i<n_actions; i++) {
            if (i==j) continue;
            for (int k=0; k<1; k++) {
                float delta = estimator->Sample(i) - q_j;
                float p = estimator->GetProbability(i, j, delta);
                float U = factor*delta*p - (1-p)*q_j;
                if (U>0) {
                    if (U>U_max) {
                        a = i;
                        U_max = i;
                    }
                }
            }
        }
        return a;
    }
#endif
};



/** A sampling optimal policy.

This policy is asymptoticall optimal.
*/
class PopulationSamplePolicy : public Policy
{
 public:
    int n_actions;
    PopulationEstimate* estimator;
    float gamma;
    PopulationSamplePolicy(int n_actions, PopulationEstimate* estimator, float gamma)
    {
        this->n_actions = n_actions;
        this->estimator = estimator;
        this->gamma = gamma;
    }
    /// Reset
    virtual void Reset() {
        estimator->Reset();
    }
    virtual void Observe(int a, float r)
    {
        estimator->Observe(a, r);
    }
    virtual ~PopulationSamplePolicy() {}
    virtual int SelectAction()
    {
        return estimator->Sample();
    }
};




/** A naive version of the E3 algorithm
    
 We have an MDP \f$M\f$ with states \f$\{1, .., N\}\f$ and action
 \f$\{a_i\}_{i=1}^k\f$.

- \f$P_M^a(ij) \geq 0\f$, transitions from \f$i\f$ to \f$j\f$.
- \f$R_(i), R_{max} \geq R_M(i) \geq 0, Var_M(i) \leq Var_{max}\f$

I disagree with the discussion that there is no 'unambiguously' better policy.

- T-path in M:  a sequence p of T+1 states,
\f$p = \{i_1, i_2, \cdots, i_{T+1}\}\f$

- Return along p \f$U_M(p) = (1/T)(R_{i_1}+ \ldots +R_{i_T})\f$

- T-step return from state i \f$U_M^\pi(p) = \sum_p P_M^\pi[p]U_m(p)\f$,
where the sum is over all T-paths p in M that start at i.

- \f$U_M^\pi(i) = \lim_{T \to \infty} U_M^\pi(i,T)\f$.  Since we
  are in the unichain, we are independent of i, so we just write
  \f$U_M^\pi\f$ (but this is not the case for discounting.

- Optimal T-step return \f$U_M^*(i,T) = \max_\pi \{U_M^\pi(i,T)\}\f$.
  Also \f$U_M^*(i) = \lim_{T \to \infty} U_M^*(i,T)\f$.

- The maximum possible T-step return is \f$R_{max}\f$.

- The \f$\epsilon\f$-return mixing time of \f$\pi\f$ is the smallest \f$T\f$ such that for all \f$T' \geq T, |U_M^\pi(i,T') - U_M^\pi| \leq \epsilon\f$ for all \f$i\f$.



 Theorem 1: There exists an algortihm \f$A\f$, taking inputs
\f$\epsilon, \delta, N, T, opt(\Pi_M^{T,\epsilon})\f$, such that if
the total number of actions and computation time taken by A exceeds a
polynomial in \f$1/\epsilon, 1/\delta, N, T, R_{max}\f$, then with
probability at least \f$1-\delta\f$, the total undescounted return of \f$A\f$ will exceed \f$opt(\Pi_M^{T,\epsilon}) - \epsilon\f$.

 */
class NaiveE3Policy: public Policy
{
public:
    int n_actions;
    float epsilon;
    float gamma;
    float T;
    ActionValueE3Estimate* estimator;

    /// Create a new e-greedy policy
    NaiveE3Policy(int n_actions, float epsilon, float gamma)
    {
        this->n_actions = n_actions;
        this->epsilon = epsilon;
        this->gamma = gamma;
        T = 1.0 / (1.0 - gamma);
        estimator = new ActionValueE3Estimate(n_actions, epsilon, T);
    }

    /// Reset
    virtual void Reset() {
        estimator->Reset();
    }
    virtual void Observe(int a, float r)
    {
        estimator->Observe(a, r);
    }
    /// Destroy
    virtual ~NaiveE3Policy()
    {
        delete estimator;
    }
    
    /// Select action: randomly with probability epsilon, otherwise greedily
    virtual int SelectAction()
    {
        return estimator->Sample();
    }
};



/** An optimal policy.

This policy is optimistically optimal.
*/
class PopulationVPIPolicy : public Policy
{
 public:
    int n_actions;
    PopulationEstimate* estimator;
    float gamma;

    PopulationVPIPolicy(int n_actions, PopulationEstimate* estimator, float gamma)
    {
        this->n_actions = n_actions;
        this->estimator = estimator;
        this->gamma = gamma;
    }
    /// Reset
    virtual void Reset() {
        estimator->Reset();
    }
    virtual void Observe(int a, float r)
    {
        estimator->Observe(a, r);
    }
    virtual ~PopulationVPIPolicy() {}

    virtual int SelectAction()
    {
        int j = estimator->GetMax();
        int j2 = estimator->GetSecondMax();
        float q_j = estimator->GetMean(j);
        float q_j2 = estimator->GetMean(j2);
        int a = j;
        float U_max = -1;
        for (int i=0; i<n_actions; i++) {
            float V = estimator->GetMean(i);
            int N = estimator->q[i].N;
            float Gain = 0.0f;
            for (int n=0; n<N; n++) {
                float q_i = estimator->GetMemberValue(i, n);
                if (i==j && q_j2 > q_i) {
                    Gain += q_j2 - q_i;
                } else if (i!=j && q_i > q_j) {
                    Gain += q_i - q_j;
                }
            }
            Gain /= (float) N;
            float U = V + Gain;
            if (U > U_max || i == 0) {
                U_max = U;
                a = i;
            }
        }
        return a;
    }
};

#endif


==> src/SampleEstimator.h <==
/* -*- Mode: C++; -*- */
/* VER: $Id: test_GreedyOptimal.c,v 1.5 2006/03/16 13:02:57 olethros Exp $*/
// copyright (c) 2004 by Christos Dimitrakakis <dimitrak@idiap.ch>
/***************************************************************************
 *                                                                         *
 *   This program is free software; you can redistribute it and/or modify  *
 *   it under the terms of the GNU General Public License as published by  *
 *   the Free Software Foundation; either version 2 of the License, or     *
 *   (at your option) any later version.                                   *
 *                                                                         *
 ***************************************************************************/

#ifndef SAMPLE_ESTIMATOR_H
#define SAMPLE_ESTIMATOR_H

#include <vector>
#include <cmath>
#include <cstdlib>

/** Sample estimate of a random variable.
    
A sample estimate of the mean of a random variable.
We use N samples to represent our current knowledge of the mean,
distributed according to some prior distribution.
 */
class SampleEstimator
{
public:
    std::vector<float> x; // expected reward of actions
    int N;
    float alpha;
    // Make an estimator
    SampleEstimator() 
    {
        alpha = 0.1f;
        SetNumberOfEstimates(16);
    }
    
    // Set the learning rate
    void SetLearningRate(float alpha)
    {
        this->alpha = alpha;
    }

    // randomly set estimates according to our prior
    void SetNumberOfEstimates(int N)
    {
        this->N = N;
        x.resize(N);
        Reset();
    }

    /// Reset 
    void Reset()
    {
        for (int i=0; i<N; i++) {
            x[i] = drand48();
        }
    }

    inline float Sample()
    {
        return x[rand()%N];
    }

    float GetMean()
    {
        float mean = 0.0f;
        for (int i=0; i<N; i++) {
            mean += x[i];
        }
        return mean / (float) N;
    }

    inline void Observe(float X)
    {
        for (int i=0; i<N; i++) {
            x[i] += alpha * (X - x[i]);
        }
    }
};

#endif


==> src/plot_out.m <==
load out_egr
load out_sam
load out_opt1
load out_opt5
load out_opt9
load out_opt99


hold on;
figure(0);
clearplot;
grid;
plot(out_egr, ";e-greedy;");
plot(out_sam, ";sampling;");
plot(out_opt1, ";optimal .1;");
plot(out_opt5, ";optimal .5;");
plot(out_opt9, ";optimal .9;");
plot(out_opt99, ";optimal .99;");

figure(1);
clearplot;
grid;
alpha = 0.9;
smooth_plot(out_egr, ";e-greedy;", alpha);
smooth_plot(out_sam, ";sampling;", alpha);
smooth_plot(out_opt1, ";optimal .1;", alpha);
smooth_plot(out_opt5, ";optimal .5;", alpha);
smooth_plot(out_opt9, ";optimal .9;", alpha);
smooth_plot(out_opt99, ";optimal .99;", alpha);



figure(2);
clearplot;
grid;
plot(cumsum(out_egr), ";e-greedy;");
plot(cumsum(out_sam), ";sampling;");
plot(cumsum(out_opt1), ";optimal .1;");
plot(cumsum(out_opt5), ";optimal .5;");
plot(cumsum(out_opt9), ";optimal .9;");
plot(cumsum(out_opt99), ";optimal .99;");




==> src/plot_out2.m <==
load out_egr;
load out_sam;
load out_opt1;
load out_opt5;
load out_opt9;
load out_opt99;

hold on;
clearplot
aver_plot(out_egr,";e-greedy;",10)
aver_plot(out_sam,";sampling;",10)
aver_plot(out_opt1,";opt 0.1;",10)
aver_plot(out_opt5,";opt 0.5;",10)
aver_plot(out_opt9,";opt 0.9;",10)
aver_plot(out_opt99,";opt 0.99;",10)
axis([0,1200]);replot
xlabel("t")
ylabel("r")
title("Average reward in a 16-armed bandit task")
replot
#gset term postscript eps colour
#gset output "16_out.eps"
#replot


==> src/relative_probabilities.m <==
n_samples = 100000;
delta = [-200:400]/100;
N = length(delta);

K = 4;
P = zeros(N,K);
U = zeros(N,K);
for k=1:K

##X = rand(n_samples, 1)*(k-1) +0.5;
##Y = rand(n_samples, 1);

X = exponential_rnd(2, n_samples, 1);##*(k-1);
Y = exponential_rnd(2, n_samples, 1)*(k-1);

alpha = (k-1)/(K-1);

#X = X * (alpha);# + (1-alpha);
X = X - mean(X) + .5;
Y = Y - mean(Y);

EX=mean(X);
EY=mean(Y);

gamma = 0.9;
for i = 1:N
  d = delta(i);
  S = (Y>X+d);
  p = sum(S)/length(S);
  P(i,k) = p;
  ##U(i,k) = gamma/(1-gamma) * ((EX+d)*p - (1-p)*EX); ##- Wrong!?
  ##U(i,k) = gamma/(1-gamma) * (d*p) - (1-p)*EX; ##wrong sum!
  U(i,k) = 1/(1-gamma) * (d*p) - (1-p)*EX; 
end



end


figure(0);
grid
axis();
title("P(q_i - q_j >  delta)");
xlabel("delta");
plot(delta, P',';;');

gset term fig colour
gset output "optimistic_probability.fig"
replot


gset output
gset term x11
figure(1);
axis([-1,4,-2,2]);
title("U(i,j,delta,1)-E[R|j]");
xlabel("delta");
ylabel("U")
plot(delta, U',';;');
##gset term fig colour
##gset output "optimistic_utility.fig"
##replot




==> src/test_optimistic_evaluation.cc <==
/* -*- Mode: C++; -*- */
/* VER: $Id: test_GreedyOptimal.c,v 1.5 2006/03/16 13:02:57 olethros Exp $*/
// copyright (c) 2004 by Christos Dimitrakakis <dimitrak@idiap.ch>
/***************************************************************************
 *                                                                         *
 *   This program is free software; you can redistribute it and/or modify  *
 *   it under the terms of the GNU General Public License as published by  *
 *   the Free Software Foundation; either version 2 of the License, or     *
 *   (at your option) any later version.                                   *
 *                                                                         *
 ***************************************************************************/

#include <vector>
#include <cmath>
#include <cstdlib>
#include <cstdio>
#include <ctime>

#include "Policy.h"
#include "ActionValueEstimate.h"


void Evaluate(char* fname, Policy& policy, int n_actions);

// if the result is worse but it seems that it could be better then we have to
// calculate that.
int main (void)
{
 
    int n_actions = 256;
    int n_samples = 16;
    float alpha = 0.1;
    float epsilon  = 0.01;
    float gamma = 0.9;
    PopulationEstimate population_estimate(n_actions, n_samples, alpha);
    PopulationEstimate population_estimate2(n_actions, n_samples, alpha);
    PointEstimate point_estimate (n_actions, alpha);

    srand(time(NULL));
    srand48(time(NULL));


    PopulationOptimalPolicy optimal_policy1(n_actions, &population_estimate, 0.1);
    PopulationOptimalPolicy optimal_policy5(n_actions, &population_estimate, 0.5);
    PopulationOptimalPolicy optimal_policy9(n_actions, &population_estimate, 0.9);
    PopulationOptimalPolicy optimal_policy99(n_actions, &population_estimate, 0.99);
    PopulationOptimalPolicy optimal_policy999(n_actions, &population_estimate, 0.999);
    PopulationSamplePolicy sample_policy(n_actions, &population_estimate2, gamma);
    PopulationVPIPolicy vpi_policy(n_actions, &population_estimate2, gamma);
    EpsilonGreedyPolicy egreedy_policy(n_actions, epsilon, &point_estimate);
    NaiveE3Policy naive_e3_policy5(n_actions, epsilon, 0.5);
    NaiveE3Policy naive_e3_policy9(n_actions, epsilon, 0.9);
    NaiveE3Policy naive_e3_policy99(n_actions, epsilon, 0.99);
        

    Evaluate ("out_egr", egreedy_policy, n_actions);
    Evaluate ("out_sam", sample_policy, n_actions);
    Evaluate ("out_vpi", vpi_policy, n_actions);
    //Evaluate ("out_opt1", optimal_policy1, n_actions);
    Evaluate ("out_opt5", optimal_policy5, n_actions);
    Evaluate ("out_opt9", optimal_policy9, n_actions);
    Evaluate ("out_opt99", optimal_policy99, n_actions);
    Evaluate ("out_opt999", optimal_policy999, n_actions);
    Evaluate ("out_e3n5", naive_e3_policy5, n_actions);
    Evaluate ("out_e3n9", naive_e3_policy9, n_actions);
    Evaluate ("out_e3n99", naive_e3_policy99, n_actions);

    return 0;
}

void Evaluate(char* fname, Policy& policy, int n_actions)
{
    int episode_length = 10000;
    int n_episodes = 1000;

    printf ("Writing to %s\n", fname);
    fflush(stdout);

    FILE* f = fopen (fname, "w");
    if (!f) {
        fprintf (stderr, "Could not open %s for writing\n", fname);
        return;
    }


    std::vector<float> stats(episode_length);
    for (int t=0; t<episode_length; t++) {
        stats[t] = 0.0f;
    }

    time_t start_time = time(NULL);

    for (int episode = 0; episode < n_episodes; episode++) {
        policy.Reset();
        std::vector<float> Er(n_actions);
        for (int i=0; i<n_actions; i++) {
            Er[i] = drand48();
        }
        for (int t=0; t<episode_length; t++) {
            int a = policy.SelectAction();
            float r = 0.0;
            if (drand48() < Er[a]) {
                r = 1.0;
            }
            stats[t] += r;
            policy.Observe(a,r);
        }
        
    }
    
    time_t elapsed_time = time(NULL) - start_time;
    printf ("%d seconds passed\n", (int) elapsed_time);
    fprintf (f, "# %d s %d actions %d episodes\n", (int) elapsed_time, n_actions, n_episodes);
    for (int t=0; t<episode_length; t++) {
        stats[t] /= (float) n_episodes;
        fprintf (f, "%f\n", stats[t]);
    }
    fclose (f);
}

